Approximate tensor decompositions: disappearance of many separations

It is well-known that tensor decompositions show separations, that is, that constraints on local terms (such as positivity) may entail an arbitrarily high cost in their representation. Here we show that many of these separations disappear in the approximate case. Specifically, for every approximation error $\varepsilon$ and norm, we define the approximate rank as the minimum rank of an element in the $\varepsilon$-ball with respect to that norm. For positive semidefinite matrices, we show that the separations between rank, purification rank, and separable rank disappear for a large class of Schatten $p$-norms. For nonnegative tensors, we show that the separations between rank, positive semidefinite rank, and nonnegative rank disappear for all $\ell_p$-norms with $p>1$. For the trace norm ($p = 1$), we obtain upper bounds that depend on the ambient dimension. We also provide a deterministic algorithm to obtain the approximate decomposition attaining our bounds. Our main tool is an approximate version of Carath\'eodory's Theorem. Our results imply that many separations are not robust under small perturbations of the tensor, with implications in quantum many-body systems and communication complexity.

==> ApproximationAlgorithm.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
This file was tested with 
Python 3.5.2.
Numpy 1.15.2.
"""

import numpy as np
import matplotlib.pyplot as plt

### Functions ###############################################

"Definition of the Lp-Norm"
"M: arbitrary tensor"
"p: Norm parameter"
def norm(M, p):
    return np.sum(np.abs(M)**p)**(1./p)
    
"Frechet-Derivative of the Lp-norm at X in direction Y"
def Df(X, Y, p):
    K = norm(X,p)**(1.-p)
    return K*np.sum(np.sign(X)*np.abs(X)**(p-1.)*Y)
    
"Diameter of the set S with respect to the Lp-norm"
"S: list of tensors"
"p: Norm parameter"
def diam(S,p):
    dist = 0.
    d = np.size(S,axis=0)
    for i in range(d):
        for j in range(d):
            dist = np.max([dist, norm(S[i]-S[j],p)])
    return dist

"Returns the Euclidean distance matrix of size n x n"
def EuclideanDistMatrix(n):
    F = np.zeros((n,n))
    for i in range(n):
        for j in range(n):
            F[i,j] = (i-j)**2
    return F

"Main Algorithm to find the approximate nonnegative-decomposition"
"A: the element in the convex hull of S"
"S: list of the generating elements of the convex hull"
"p: Norm parameter"
"it: number of iterations"
"method: 'a' Method 1, 'b' Method 2 (greedy)"
"Returns an array of positions in the list of generating elements"
def algorithm(A, S, p, it, method):
    pos = np.zeros(it)
    Ak = S[0]
    n = np.size(S, axis=1)
    d = np.size(S, axis=0)
    for i in range(1,it):
        "Calc ak"
        Ak = np.zeros((n,n))
        for j in range(i):
            Ak += 1/(i+1)*S[int(pos[j])]
        "Find negative Functional evaluation"
        if method == 'a':
            for j in range(d):
                if(Df(Ak-A,S[j]-A,p) <= 0):
                    pos[i] = j
                    break
                if(j == d-1):
                    print("Error: Check if A is in the convex Hull of S")
        "Alternative: Find most negative Functional evaluation"
        if method == 'b':
            temp_pos = -1
            for j in range(d):
                if(Df(Ak-A,S[j]-A,p) <= 0 and Df(Ak-A, S[j]-A,p) <= Df(Ak-A, S[temp_pos]-A,p)):
                    temp_pos = j
                    if(j == d-1 and temp_pos==-1):
                        print("Error: Check if A is in the convex Hull of S")
                    else:
                        pos[i] = temp_pos
    return pos
    
"Computation of the Ak-sequence"
"pos: list of positions in the list of generating elements"
"returns the sequence A_k"
def Ak_seq(S, pos):
    n = np.size(S, axis=1)
    d = np.size(S, axis=0)
    Ak = np.zeros((np.size(pos), n, n))
    for i in range(np.size(pos)):
        for j in range(i+1):
            Ak[i] += 1./(i+1)*S[int(pos[j])]
    return Ak
    
"Returns the upper bounds for the Approximate Caratheodory Theorem for Lp norms"
def reference_bound(INT, S, p):
    if(p >= 2):
        return np.exp(2)*np.sqrt(2.*(p-1)/INT)*diam(S,p)
    if(p < 2):
        return 2.*np.exp(2)/(p**(1./p))*(INT)**(1./p-1)*diam(S,p)

        
"Main method to generate the graphs:"
"NN: array with the dimensions of the matrices"
"cycles: repetition of the random experiment"
"iterations: number of iterations of the algorithm"
"filename: name of the pdf output"
"random_type: either rk1 or random"
def plot_random_convergence(NN, cycles, iterations, filename, random_type):
    "Colors of the graphs: has to be extended, if NN has more elements"
    COL1 = ["green", "red"]
    COL2 = ["green", "red"]

    pp = plt.figure(figsize=(5.5,2.5))

    plt.gcf().subplots_adjust(bottom=0.20)

    ax = plt.subplot(111)

    plt.xlabel(r"Iteration index $k$", fontsize = 'medium')
    plt.ylabel(r"$\Vert A_k - A\Vert$", fontsize = 'medium')

    plt.loglog()
    plt.ylim(1e-3,2.)
    IT = np.arange(1, iterations+1)
    plt.plot(IT, 1./np.sqrt(IT), color='gray', alpha=0.8, label=r"$k \mapsto k^{-1/2}$")

    for i in range(np.size(NN)):
        n = NN[i]
        if random_type == "rk1":
            diffa, diffb = protocolRk1(n, iterations, cycles)
        if random_type == "random":
            diffa, diffb = protocolRandom(n, iterations, cycles)
            
        diffa = np.reshape(diffa, (cycles, iterations))
        diffb = np.reshape(diffb, (cycles, iterations))
        
        meandiffa = np.zeros(iterations)
        meandiffb = np.zeros(iterations)
        
        sigmadiffa = np.zeros(iterations)
        sigmadiffb = np.zeros(iterations)
        
        for j in range(cycles):
            meandiffa = meandiffa + diffa[j]
            meandiffb = meandiffb + diffb[j]
    
        meandiffa = meandiffa/cycles
        meandiffb = meandiffb/cycles
        
        for j in range(cycles):
            sigmadiffa = sigmadiffa + (diffa[j]-meandiffa)**2
            sigmadiffb = sigmadiffb + (diffb[j]-meandiffb)**2                          
            sigmadiffa = sigmadiffa/(cycles-1)
            sigmadiffb = sigmadiffb/(cycles-1)

        ax.fill_between(IT, meandiffa+np.sqrt(sigmadiffa), meandiffa-np.sqrt(sigmadiffa), facecolor=COL1[i], linewidth=0.0, alpha=0.2)
        string = r"Method 1: $d = " + str(NN[i]) + "$"
    
        plt.plot(IT, meandiffa, color=COL1[i], label=string)

        ax.fill_between(IT, meandiffb+np.sqrt(sigmadiffb), meandiffb-np.sqrt(sigmadiffb), facecolor=COL2[i], linewidth=0.0, alpha=0.2)
    
        string = r"Method 2: $d = " + str(NN[i]) + "$"
    
        line, = ax.plot(IT, meandiffb, color=COL2[i], label=string)
        line.set_dashes([6, 4, 6, 4])

    box = ax.get_position()
    ax.set_position([box.x0, box.y0, box.width * 0.7, box.height])
    if random_type == "rk1":
        ax.legend(loc='upper left', bbox_to_anchor=(1.01, 1.04),fancybox=True, shadow=True, fontsize = 'medium', title="Random rank-1")
    if random_type == "random":
        ax.legend(loc='upper left', bbox_to_anchor=(1.01, 1.04),fancybox=True, shadow=True, fontsize = 'medium', title="Random")
    plt.show()
    pp.savefig(filename+".pdf")
    
"Main method to generate the graphs of the Euclidean distance matrix"
"NN: array with the matrix dimensions"
"iterations: number of iterations of the algorithm"
"filename: name of the pdf output"
def plot_Eucl(NN, iterations, filename):
    "Colors of the graphs: has to be extended, if NN has more elements"
    COL1 = ["green", "red"]
    COL2 = ["green", "red"]

    pp = plt.figure(figsize=(5.5,2.5))

    plt.gcf().subplots_adjust(bottom=0.20)

    ax = pp.add_subplot(111)

    plt.xlabel(r"Iteration index $k$")
    plt.ylabel(r"$\Vert A_k - A\Vert$")

    plt.loglog()
    plt.ylim(1e-3,2.)
    IT = np.arange(1, iterations+1)
    plt.plot(IT, 1./np.sqrt(IT), color='gray', alpha=0.8, label=r"$k \mapsto k^{-1/2}$")

    for i in range(np.size(NN)):
        n = NN[i]
        diffa,diffb = protocolEucl(n, iterations)

        string = r"Method 1: $d = " + str(NN[i]) + "$"
    
        ax.plot(IT, diffa, color=COL1[i], label=string)

        string = r"Method 2: $d = " + str(NN[i]) + "$"
    
        line, = ax.plot(IT, diffb, color=COL2[i], label=string)
        line.set_dashes([6, 4, 6, 4])
    box = ax.get_position()
    ax.set_position([box.x0, box.y0, box.width * 0.7, box.height])

    ax.legend(loc='upper left', bbox_to_anchor=(1.01, 1.04),fancybox=True, shadow=True, fontsize = 'medium', title="Eucl. distance matrix")
    
    plt.show()

    pp.savefig(filename+".pdf")
    
    
"Rank-1 computation protocol"
def protocolRk1(n, iterations,cycles):
    d = n*n

    "Definition of S as the list of standard-Basis matrices"
    S = np.zeros((d,n,n))
    for i in range(n):
        for j in range(n):
            S[n*i + j,i,j] = 1
    
    difffinalA = np.array([])
    difffinalB = np.array([])
    for j in range(cycles):
        
        v1 = np.random.random((n,1))
        v2 = np.random.random((1,n))
        
        M1 = v1.dot(v2)
        
        A1 = M1/np.sum(M1)
        
        positions1a = algorithm(A1, S, p, iterations, 'a')
        positions1b = algorithm(A1, S, p, iterations, 'b')
        
        Ak1a = Ak_seq(S, positions1a)
        Ak1b = Ak_seq(S, positions1b)

        "Calculation of p-norm"
        diff1a = np.zeros(iterations)
        diff1b = np.zeros(iterations)
        for i in range(iterations):
            diff1a[i] = norm(Ak1a[i]-A1, p)
            diff1b[i] = norm(Ak1b[i]-A1, p)
        
        difffinalA = np.append(difffinalA, diff1a)
        difffinalB = np.append(difffinalB, diff1b)
    return difffinalA, difffinalB
    

"Random-Matrix computation protocol"
def protocolRandom(n, iterations,cycles):
    d = n*n

    "Definition of S as the list of standard-Basis matrices"
    S = np.zeros((d,n,n))
    for i in range(n):
        for j in range(n):
            S[n*i + j,i,j] = 1
    
    difffinalA = np.array([])
    difffinalB = np.array([])
    for j in range(cycles):
        
        M1 = np.random.random((n,n))
        
        A1 = M1/np.sum(M1)
        
        positions1a = algorithm(A1, S, p, iterations, 'a')
        positions1b = algorithm(A1, S, p, iterations, 'b')
        
        Ak1a = Ak_seq(S, positions1a)
        Ak1b = Ak_seq(S, positions1b)

        "Calculation of p-norm"
        diff1a = np.zeros(iterations)
        diff1b = np.zeros(iterations)
        for i in range(iterations):
            diff1a[i] = norm(Ak1a[i]-A1, p)
            diff1b[i] = norm(Ak1b[i]-A1, p)
        
        difffinalA = np.append(difffinalA, diff1a)
        difffinalB = np.append(difffinalB, diff1b)
    return difffinalA, difffinalB
    
"Computation protocol of the euclidean Distance matrix"
def protocolEucl(n, iterations):
    d = n*n

    "Definition of the standard-Basis"
    S = np.zeros((d,n,n))
    for i in range(n):
        for j in range(n):
            S[n*i + j,i,j] = 1

    M1 = EuclideanDistMatrix(n)

    A1 = M1/np.sum(M1)

    positions1a = algorithm(A1, S, p,iterations, 'a')
    positions1b = algorithm(A1, S, p,iterations, 'b')

    Ak1a = Ak_seq(S, positions1a)
    Ak1b = Ak_seq(S, positions1b)


    "Calculation of p-norm"
    diff1a = np.zeros(iterations)
    diff1b = np.zeros(iterations)
    for i in range(iterations):
        diff1a[i] = norm(Ak1a[i]-A1, p)
        diff1b[i] = norm(Ak1b[i]-A1, p)
    return diff1a, diff1b
    
#############################################################

### Computation of the approximation ########################

"p-Parameter for Lp-norm"
p = 2.

"Iterations of the approximization sequence"
iterations = 100

"Repetitions of the random experiments"
cycles = 5

"Sizes of the matrices in the simulation"
NN = np.array([5,15])

"Random rank-1 matrices:"
plot_random_convergence(NN, cycles, iterations, "rank1", "rk1")
plot_random_convergence(NN, cycles, iterations, "random", "random")
plot_Eucl(NN, iterations, "Euclidean_distance")
